Let's Get Vysical: Perceptual Accuracy In Visual and Tactile Encodings

In this paper, we explore the effectiveness of tactile data encodings using swell paper in comparison to visual encodings displayed with SVGs for data perception tasks. By replicating and adapting Cleveland and McGill's graphical perception study for the tactile modality, we establish a novel tactile encoding hierarchy. In a study with 12 university students, we found that participants perceived visual encodings more accurately when comparing values, judging their ratios with lower cognitive load, and better self-evaluated performance than tactile encodings. However, tactile encodings differed from their visual counterparts in terms of how accurately values could be decoded from them. This suggests that data physicalizations will require different design guidance than that developed for visual encodings. By providing empirical evidence for the perceptual accuracy of tactile encodings, our work contributes to foundational research on forms of data representation that prioritize tactile perception such as tactile graphics.

==> vis_tactile_vis23_supplemental-main/Data_Analysis/IEEE_VIS_2023_Data_Analysis.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 86,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Index(['participant_id', 'FCWrong', 'type', 'condition', 'RespondedPercent',\n",
      "       'truePercent', 'abs_error', 'condition_order', 'label', 'trial_order'],\n",
      "      dtype='object')\n",
      "    participant_id  FCWrong      type condition  RespondedPercent  \\\n",
      "581             P1      0.0     areas   Tactile                20   \n",
      "576             P1      0.0     areas   Tactile                30   \n",
      "577             P1      0.0     areas   Tactile                50   \n",
      "578             P1      0.0     areas   Tactile                50   \n",
      "579             P1      0.0     areas   Tactile                50   \n",
      "..             ...      ...       ...       ...               ...   \n",
      "266             P9      0.0  textures    Visual                38   \n",
      "267             P9      0.0  textures    Visual                50   \n",
      "268             P9      0.0  textures    Visual                55   \n",
      "269             P9      0.0  textures    Visual                77   \n",
      "264             P9      0.0  textures    Visual                80   \n",
      "\n",
      "     truePercent  abs_error  condition_order       label  trial_order  \n",
      "581           25          5                1     areas_0           36  \n",
      "576           35          5                1     areas_1            6  \n",
      "577           45          5                1     areas_2           12  \n",
      "578           55          5                1     areas_3           17  \n",
      "579           65         15                1     areas_4           20  \n",
      "..           ...        ...              ...         ...          ...  \n",
      "266           35          3                2  textures_1           16  \n",
      "267           45          5                2  textures_2           22  \n",
      "268           55          0                2  textures_3           25  \n",
      "269           65         12                2  textures_4           36  \n",
      "264           75          5                2  textures_5            1  \n",
      "\n",
      "[864 rows x 10 columns]\n"
     ]
    }
   ],
   "source": [
    "import pandas as pd\n",
    "\n",
    "# format data frame in preparation for analysis\n",
    "def clean_data(data_frame):\n",
    "    print(data_frame.columns)\n",
    "\n",
    "    # remove rows from data for when participants incorrectly identified the smaller of the pair of stimuli\n",
    "    data_frame['FCWrong'].fillna(0,inplace=True)\n",
    "#     clean = data_frame.loc[data_frame['FCWrong'] < 1]\n",
    "    \n",
    "    # arrange data so that participant performance for each trial in vis and tactile are aligned for within subjects analysis\n",
    "    clean = data_frame.sort_values(by=['condition','participant_id','label','trial_order'])\n",
    "    \n",
    "    return clean\n",
    "\n",
    "# transform raw values for analysis\n",
    "def transform_data(data_frame):\n",
    "    \n",
    "    # create a new column for absolute error following Cleveland and McGill 1986\n",
    "    # (doi: https://doi.org/10.1016/S0020-7373(86)80019-0)\n",
    "    # |judged percentage - true percentage|\n",
    "    data_frame['abs_error'] = abs(data_frame['RespondedPercent'] - data_frame['truePercent'])\n",
    "    print(data_frame)\n",
    "    return data_frame\n",
    "    \n",
    "# Clean data\n",
    "f = 'perception_tasks.csv'\n",
    "tab = 'tabular_data.csv'\n",
    "data = pd.read_csv(f, header=0)\n",
    "tab_data = pd.read_csv(tab, header=0)\n",
    "d = clean_data(data)\n",
    "d = transform_data(d)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 87,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "condition   Tactile  Visual\n",
      "p_trial_id                 \n",
      "P1-1            0.0     0.0\n",
      "P1-10           0.0     0.0\n",
      "P1-11           0.0     0.0\n",
      "P1-12           0.0     0.0\n",
      "P1-13           1.0     0.0\n",
      "...             ...     ...\n",
      "P9-5            0.0     0.0\n",
      "P9-6            0.0     0.0\n",
      "P9-7            0.0     0.0\n",
      "P9-8            0.0     0.0\n",
      "P9-9            0.0     0.0\n",
      "\n",
      "[432 rows x 2 columns]\n",
      "(-3.5, 0.09228515625)\n"
     ]
    }
   ],
   "source": [
    "from scipy import stats\n",
    "from statsmodels.stats import descriptivestats as desc_st\n",
    "\n",
    "# H1: Participants will characterize the difference between the pairs of stimuli most accurately for the visual encoding, \n",
    "# followed by tabular encodings, and lastly, the tactile encodings.\n",
    "\n",
    "# align participant data so that their performance in the tactile and visual conditions are directly comparable\n",
    "def align_data(data_frame):\n",
    "    \n",
    "    # align participant trial data for both tactile and visual conditions\n",
    "    data_frame['p_trial_id'] = ['-'.join(i) for i in zip(data_frame['participant_id'].apply(str),\n",
    "                                                        data_frame['trial_order'].apply(str))]\n",
    "    data_frame = data_frame.pivot(index='p_trial_id', columns='condition', values='FCWrong')\n",
    "    print(data_frame)\n",
    "    return data_frame\n",
    "\n",
    "# descriptive statistics for accuracy\n",
    "def acc(data_frame):\n",
    "    desc = data_frame[['Tactile','Visual']].describe()\n",
    "    # print(desc)\n",
    "    count = data_frame[['Tactile','Visual']].value_counts()\n",
    "    # print(count)\n",
    "    return data_frame\n",
    "    \n",
    "# run the matched pairs signed test\n",
    "def test_h1(data_frame):\n",
    "    data_frame['matched'] = data_frame['Visual'] - data_frame['Tactile']\n",
    "    result = desc_st.sign_test(data_frame['matched'])\n",
    "    print(result)\n",
    "    return data_frame\n",
    "\n",
    "m_data = align_data(d) # align the data for analysis\n",
    "desc_data = acc(m_data) # print out descriptive stats\n",
    "test_data = test_h1(m_data) # run the matched signs test; this is an oversimplification (aligned rank transform might\n",
    "                            # be more appropriate, but we don't have time right now)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 88,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'Tactile': 10, 'Visual': 3, 'matched': 3}\n"
     ]
    }
   ],
   "source": [
    "# this function counts the number of ones in the column\n",
    "def count_ones_in_each_column(df):\n",
    "    ones_count = {}\n",
    "    for col in df.columns:\n",
    "        ones_count[col] = (df[col] == 1.0).sum()\n",
    "    return ones_count\n",
    "\n",
    "\n",
    "result = count_ones_in_each_column(test_data)\n",
    "print(result)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 89,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "    participant_id  FCWrong      type condition  RespondedPercent  \\\n",
      "581             P1      0.0     areas   Tactile                20   \n",
      "576             P1      0.0     areas   Tactile                30   \n",
      "577             P1      0.0     areas   Tactile                50   \n",
      "578             P1      0.0     areas   Tactile                50   \n",
      "579             P1      0.0     areas   Tactile                50   \n",
      "..             ...      ...       ...       ...               ...   \n",
      "266             P9      0.0  textures    Visual                38   \n",
      "267             P9      0.0  textures    Visual                50   \n",
      "268             P9      0.0  textures    Visual                55   \n",
      "269             P9      0.0  textures    Visual                77   \n",
      "264             P9      0.0  textures    Visual                80   \n",
      "\n",
      "     truePercent  abs_error  condition_order       label  trial_order  \\\n",
      "581           25          5                1     areas_0           36   \n",
      "576           35          5                1     areas_1            6   \n",
      "577           45          5                1     areas_2           12   \n",
      "578           55          5                1     areas_3           17   \n",
      "579           65         15                1     areas_4           20   \n",
      "..           ...        ...              ...         ...          ...   \n",
      "266           35          3                2  textures_1           16   \n",
      "267           45          5                2  textures_2           22   \n",
      "268           55          0                2  textures_3           25   \n",
      "269           65         12                2  textures_4           36   \n",
      "264           75          5                2  textures_5            1   \n",
      "\n",
      "    p_trial_id     p_label_id  \n",
      "581      P1-36     P1-areas_0  \n",
      "576       P1-6     P1-areas_1  \n",
      "577      P1-12     P1-areas_2  \n",
      "578      P1-17     P1-areas_3  \n",
      "579      P1-20     P1-areas_4  \n",
      "..         ...            ...  \n",
      "266      P9-16  P9-textures_1  \n",
      "267      P9-22  P9-textures_2  \n",
      "268      P9-25  P9-textures_3  \n",
      "269      P9-36  P9-textures_4  \n",
      "264       P9-1  P9-textures_5  \n",
      "\n",
      "[864 rows x 12 columns]\n"
     ]
    }
   ],
   "source": [
    "# H2: Participants will perceive proportion differences most accurately for the tabular encodings, followed by visual \n",
    "# encodings, and lastly, tactile encodings. (what percentage is the smaller value of the larger?) \n",
    "\n",
    "def align_data(data_frame):\n",
    "    \n",
    "    # align participant trial data for both tactile and visual conditions\n",
    "    data_frame['p_label_id'] = ['-'.join(i) for i in zip(data_frame['participant_id'].apply(str),\n",
    "                                                        data_frame['label'].apply(str))]\n",
    "    # data_frame = data_frame.pivot(index='p_label_id', columns='condition', values=['abs_error', 'participant_id'])\n",
    "    print(data_frame)\n",
    "    return data_frame\n",
    "\n",
    "h2_data = align_data(d)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 90,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--------Compare MAE between visual and tactile conditions---------\n",
      "      Source  ddof1  ddof2         F     p-unc       ng2  eps\n",
      "0  condition      1     11  8.477959  0.014146  0.174621  1.0\n",
      "--------Pairwise F-test between visual and tactile conditions---------\n",
      "    Contrast        A       B  Paired  Parametric         T   dof alternative  \\\n",
      "0  condition  Tactile  Visual    True        True  2.911693  11.0   two-sided   \n",
      "\n",
      "      p-unc   BF10    hedges  \n",
      "0  0.014146  4.472  0.850388  \n",
      "--------descriptive analysis for all 3 conditions---------\n",
      "Tabular Condition MAE:  6.069444444444445\n",
      "Visual Condition MAE:  10.333333333333334\n",
      "Tactile Condition MAE:  12.835648148148149\n"
     ]
    }
   ],
   "source": [
    "from statsmodels.stats.anova import AnovaRM\n",
    "## for H2, we perform RMANOVA to compare the MAE of visual and tactile conditions. Tabular condition will have descriptive analysis.\n",
    "## we then run paired f-test, and use bonferroni correction to get corrected p values between pairs. \n",
    "\n",
    "import pingouin as pg\n",
    "\n",
    "def perform_rmanova(df):\n",
    "    rmanova = pg.rm_anova(\n",
    "        data=df,\n",
    "        dv='abs_error',  # dependent variable\n",
    "        within='condition',  # use condition as within subject variable\n",
    "        subject='participant_id',  # account for unique participant\n",
    "        detailed=False,  # return only the summary, not detailed results\n",
    "    )\n",
    "\n",
    "    return rmanova\n",
    "\n",
    "def perform_pairwise_ftest(df):\n",
    "    pairwise_ftest = pg.pairwise_tests(\n",
    "        data=df,\n",
    "        dv='abs_error',\n",
    "        within='condition',\n",
    "        subject='participant_id',\n",
    "        within_first=['Visual', 'Tactile'],\n",
    "        padjust='bonferroni',  # No adjustment for multiple comparisons\n",
    "    )\n",
    "\n",
    "    return pairwise_ftest\n",
    "\n",
    "\n",
    "# perform rmanova on comparing abs_err between visual and tactile\n",
    "print(\"--------Compare MAE between visual and tactile conditions---------\")\n",
    "result = perform_rmanova(h2_data)\n",
    "print(result)\n",
    "\n",
    "# perform pairwise F-test between visual and tactile conditions\n",
    "print(\"--------Pairwise F-test between visual and tactile conditions---------\")\n",
    "pairwise_result = perform_pairwise_ftest(h2_data)\n",
    "print(pairwise_result)\n",
    "\n",
    "print(\"--------descriptive analysis for all 3 conditions---------\")\n",
    "print(\"Tabular Condition MAE: \", tab_data['abs_diff'].mean())\n",
    "print(\"Visual Condition MAE: \", h2_data.loc[h2_data[\"condition\"] == \"Visual\", \"abs_error\"].mean())\n",
    "print(\"Tactile Condition MAE: \", h2_data.loc[h2_data[\"condition\"] == \"Tactile\", \"abs_error\"].mean())\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 91,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-------Tactile condition RMANOVA Results------\n",
      "  Source  ddof1  ddof2         F     p-unc       ng2       eps\n",
      "0   type      5     55  4.574793  0.001467  0.212596  0.733687\n",
      "-------Visual condition RMANOVA Results------\n",
      "  Source  ddof1  ddof2          F         p-unc  p-GG-corr       ng2  \\\n",
      "0   type      5     55  13.514495  1.330370e-08   0.000025  0.489069   \n",
      "\n",
      "        eps  sphericity   W-spher  p-spher  \n",
      "0  0.512737       False  0.064577  0.04065  \n",
      "--------Pairwise F-test for the 'type' within the tactile condition---------\n",
      "   Contrast                   A                   B  Paired  Parametric  \\\n",
      "0      type               areas          curvatures    True        True   \n",
      "1      type               areas               lines    True        True   \n",
      "2      type               areas    position_aligned    True        True   \n",
      "3      type               areas  position_unaligned    True        True   \n",
      "4      type               areas            textures    True        True   \n",
      "5      type          curvatures               lines    True        True   \n",
      "6      type          curvatures    position_aligned    True        True   \n",
      "7      type          curvatures  position_unaligned    True        True   \n",
      "8      type          curvatures            textures    True        True   \n",
      "9      type               lines    position_aligned    True        True   \n",
      "10     type               lines  position_unaligned    True        True   \n",
      "11     type               lines            textures    True        True   \n",
      "12     type    position_aligned  position_unaligned    True        True   \n",
      "13     type    position_aligned            textures    True        True   \n",
      "14     type  position_unaligned            textures    True        True   \n",
      "\n",
      "           T   dof alternative     p-unc    BF10    hedges  \n",
      "0  -3.357188  11.0   two-sided  0.006396   8.522 -1.242345  \n",
      "1   1.134667  11.0   two-sided  0.280636   0.489  0.392727  \n",
      "2  -0.510578  11.0   two-sided  0.619737   0.322 -0.198005  \n",
      "3   0.419717  11.0   two-sided  0.682773    0.31  0.180234  \n",
      "4  -1.540841  11.0   two-sided  0.151615   0.735 -0.625397  \n",
      "5   3.573122  11.0   two-sided  0.004371  11.658  1.583366  \n",
      "6   2.150433  11.0   two-sided  0.054606   1.551  0.733773  \n",
      "7   3.411318  11.0   two-sided  0.005812   9.218  1.325654  \n",
      "8   2.120968  11.0   two-sided  0.057473   1.492  0.542926  \n",
      "9  -1.582161  11.0   two-sided  0.141919    0.77 -0.463703  \n",
      "10 -0.488616  11.0   two-sided  0.634709   0.319 -0.179156  \n",
      "11 -2.681589  11.0   two-sided  0.021348   3.219 -0.960983  \n",
      "12  1.167312  11.0   two-sided  0.267765   0.504  0.317886  \n",
      "13 -0.944209  11.0   two-sided  0.365340   0.418 -0.279411  \n",
      "14 -2.219191  11.0   two-sided  0.048434   1.699 -0.744615  \n",
      "--------Pairwise F-test for the 'type' within the visual condition---------\n",
      "   Contrast                   A                   B  Paired  Parametric  \\\n",
      "0      type               areas          curvatures    True        True   \n",
      "1      type               areas               lines    True        True   \n",
      "2      type               areas    position_aligned    True        True   \n",
      "3      type               areas  position_unaligned    True        True   \n",
      "4      type               areas            textures    True        True   \n",
      "5      type          curvatures               lines    True        True   \n",
      "6      type          curvatures    position_aligned    True        True   \n",
      "7      type          curvatures  position_unaligned    True        True   \n",
      "8      type          curvatures            textures    True        True   \n",
      "9      type               lines    position_aligned    True        True   \n",
      "10     type               lines  position_unaligned    True        True   \n",
      "11     type               lines            textures    True        True   \n",
      "12     type    position_aligned  position_unaligned    True        True   \n",
      "13     type    position_aligned            textures    True        True   \n",
      "14     type  position_unaligned            textures    True        True   \n",
      "\n",
      "           T   dof alternative     p-unc     BF10    hedges  \n",
      "0  -3.180321  11.0   two-sided  0.008756    6.592 -1.000541  \n",
      "1   2.051191  11.0   two-sided  0.064842    1.362  0.844527  \n",
      "2   3.429097  11.0   two-sided  0.005632     9.46  1.094311  \n",
      "3   2.487827  11.0   two-sided  0.030152    2.452  0.896798  \n",
      "4  -1.625161  11.0   two-sided  0.132410    0.808 -0.720799  \n",
      "5   5.162793  11.0   two-sided  0.000312  108.108  2.001581  \n",
      "6   5.786940  11.0   two-sided  0.000122  243.481  2.263260  \n",
      "7   5.398222  11.0   two-sided  0.000217  147.541  2.025922  \n",
      "8   0.667170  11.0   two-sided  0.518414    0.348  0.303846  \n",
      "9   1.030381  11.0   two-sided  0.324955    0.448  0.367224  \n",
      "10  0.437225  11.0   two-sided  0.670408    0.312  0.113354  \n",
      "11 -4.919577  11.0   two-sided  0.000457   77.947 -1.727226  \n",
      "12 -0.739485  11.0   two-sided  0.475098    0.363 -0.216409  \n",
      "13 -5.168768  11.0   two-sided  0.000309  108.972 -2.001410  \n",
      "14 -4.781485  11.0   two-sided  0.000570   64.571 -1.756930  \n"
     ]
    }
   ],
   "source": [
    "# H3: The order of accuracy for visual encodings will replicate the order found in Cleveland and McGill experiments \n",
    "#(position on an aligned scale, position on an unaligned scale, length, area, curvature, shading), but will differ \n",
    "# for comparable tactile encodings. The accuracy for the table encoding will be better than all visual and tactile encodings. \n",
    "\n",
    "# We will compare MAE of each encoding channels within condition using RMANOVA. Tabular condition will have descriptive analysis, the same as previous . \n",
    "# first we separate visual and tactile condition to 2 dfs\n",
    "\n",
    "# Separate the dataframe into two based on condition\n",
    "tactile_df = h2_data[h2_data['condition'] == 'Tactile']\n",
    "visual_df = h2_data[h2_data['condition'] == 'Visual']\n",
    "\n",
    "def perform_rmanova_condition(df):\n",
    "    rmanova = pg.rm_anova(\n",
    "        data=df,\n",
    "        dv='abs_error',  # dependent variable\n",
    "        within='type',  # use encoding channel type as within subject variable\n",
    "        subject='participant_id',  # account for unique participant\n",
    "        detailed=False,  # return only the summary, not detailed results\n",
    "    )\n",
    "\n",
    "    return rmanova\n",
    "\n",
    "def perform_pairwise_ftest_type(df):\n",
    "    pairwise_ftest = pg.pairwise_tests(\n",
    "        data=df,\n",
    "        dv='abs_error',\n",
    "        within='type',\n",
    "        subject='participant_id',\n",
    "        padjust='none',  # No adjustment for multiple comparisons\n",
    "    )\n",
    "\n",
    "    return pairwise_ftest\n",
    "\n",
    "print('-------Tactile condition RMANOVA Results------')\n",
    "print(perform_rmanova_condition(tactile_df))\n",
    "print('-------Visual condition RMANOVA Results------')\n",
    "print(perform_rmanova_condition(visual_df))\n",
    "\n",
    "# Perform pairwise F-test for the \"type\" within the tactile condition\n",
    "print(\"--------Pairwise F-test for the 'type' within the tactile condition---------\")\n",
    "pairwise_result_tactile = perform_pairwise_ftest_type(tactile_df)\n",
    "print(pairwise_result_tactile)\n",
    "\n",
    "# Perform pairwise F-test for the \"type\" within the visual condition\n",
    "print(\"--------Pairwise F-test for the 'type' within the visual condition---------\")\n",
    "pairwise_result_visual = perform_pairwise_ftest_type(visual_df)\n",
    "print(pairwise_result_visual)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 92,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0033333333333333335\n",
      "[False False False False False False False False False False False False\n",
      " False False False]\n",
      "   Contrast                   A                   B  Paired  Parametric  \\\n",
      "0      type               areas          curvatures    True        True   \n",
      "1      type               areas               lines    True        True   \n",
      "2      type               areas    position_aligned    True        True   \n",
      "3      type               areas  position_unaligned    True        True   \n",
      "4      type               areas            textures    True        True   \n",
      "5      type          curvatures               lines    True        True   \n",
      "6      type          curvatures    position_aligned    True        True   \n",
      "7      type          curvatures  position_unaligned    True        True   \n",
      "8      type          curvatures            textures    True        True   \n",
      "9      type               lines    position_aligned    True        True   \n",
      "10     type               lines  position_unaligned    True        True   \n",
      "11     type               lines            textures    True        True   \n",
      "12     type    position_aligned  position_unaligned    True        True   \n",
      "13     type    position_aligned            textures    True        True   \n",
      "14     type  position_unaligned            textures    True        True   \n",
      "\n",
      "           T   dof alternative     p-unc    BF10    hedges  p-corrected  \n",
      "0  -3.357188  11.0   two-sided  0.006396   8.522 -1.242345     0.095935  \n",
      "1   1.134667  11.0   two-sided  0.280636   0.489  0.392727     1.000000  \n",
      "2  -0.510578  11.0   two-sided  0.619737   0.322 -0.198005     1.000000  \n",
      "3   0.419717  11.0   two-sided  0.682773    0.31  0.180234     1.000000  \n",
      "4  -1.540841  11.0   two-sided  0.151615   0.735 -0.625397     1.000000  \n",
      "5   3.573122  11.0   two-sided  0.004371  11.658  1.583366     0.065566  \n",
      "6   2.150433  11.0   two-sided  0.054606   1.551  0.733773     0.819087  \n",
      "7   3.411318  11.0   two-sided  0.005812   9.218  1.325654     0.087175  \n",
      "8   2.120968  11.0   two-sided  0.057473   1.492  0.542926     0.862101  \n",
      "9  -1.582161  11.0   two-sided  0.141919    0.77 -0.463703     1.000000  \n",
      "10 -0.488616  11.0   two-sided  0.634709   0.319 -0.179156     1.000000  \n",
      "11 -2.681589  11.0   two-sided  0.021348   3.219 -0.960983     0.320213  \n",
      "12  1.167312  11.0   two-sided  0.267765   0.504  0.317886     1.000000  \n",
      "13 -0.944209  11.0   two-sided  0.365340   0.418 -0.279411     1.000000  \n",
      "14 -2.219191  11.0   two-sided  0.048434   1.699 -0.744615     0.726508  \n",
      "0.0033333333333333335\n",
      "[False False False False False  True  True  True False False False  True\n",
      " False  True  True]\n",
      "   Contrast                   A                   B  Paired  Parametric  \\\n",
      "0      type               areas          curvatures    True        True   \n",
      "1      type               areas               lines    True        True   \n",
      "2      type               areas    position_aligned    True        True   \n",
      "3      type               areas  position_unaligned    True        True   \n",
      "4      type               areas            textures    True        True   \n",
      "5      type          curvatures               lines    True        True   \n",
      "6      type          curvatures    position_aligned    True        True   \n",
      "7      type          curvatures  position_unaligned    True        True   \n",
      "8      type          curvatures            textures    True        True   \n",
      "9      type               lines    position_aligned    True        True   \n",
      "10     type               lines  position_unaligned    True        True   \n",
      "11     type               lines            textures    True        True   \n",
      "12     type    position_aligned  position_unaligned    True        True   \n",
      "13     type    position_aligned            textures    True        True   \n",
      "14     type  position_unaligned            textures    True        True   \n",
      "\n",
      "           T   dof alternative     p-unc     BF10    hedges  p-corrected  \n",
      "0  -3.180321  11.0   two-sided  0.008756    6.592 -1.000541     0.131342  \n",
      "1   2.051191  11.0   two-sided  0.064842    1.362  0.844527     0.972637  \n",
      "2   3.429097  11.0   two-sided  0.005632     9.46  1.094311     0.084480  \n",
      "3   2.487827  11.0   two-sided  0.030152    2.452  0.896798     0.452274  \n",
      "4  -1.625161  11.0   two-sided  0.132410    0.808 -0.720799     1.000000  \n",
      "5   5.162793  11.0   two-sided  0.000312  108.108  2.001581     0.004680  \n",
      "6   5.786940  11.0   two-sided  0.000122  243.481  2.263260     0.001824  \n",
      "7   5.398222  11.0   two-sided  0.000217  147.541  2.025922     0.003259  \n",
      "8   0.667170  11.0   two-sided  0.518414    0.348  0.303846     1.000000  \n",
      "9   1.030381  11.0   two-sided  0.324955    0.448  0.367224     1.000000  \n",
      "10  0.437225  11.0   two-sided  0.670408    0.312  0.113354     1.000000  \n",
      "11 -4.919577  11.0   two-sided  0.000457   77.947 -1.727226     0.006858  \n",
      "12 -0.739485  11.0   two-sided  0.475098    0.363 -0.216409     1.000000  \n",
      "13 -5.168768  11.0   two-sided  0.000309  108.972 -2.001410     0.004636  \n",
      "14 -4.781485  11.0   two-sided  0.000570   64.571 -1.756930     0.008551  \n"
     ]
    }
   ],
   "source": [
    "import statsmodels.stats.multitest as smm\n",
    "\n",
    "alpha = 0.05\n",
    "p_values = pairwise_result_tactile['p-unc'].values\n",
    "reject, corrected_p_values, _, new_alpha = smm.multipletests(p_values, alpha=alpha, method='bonferroni')\n",
    "\n",
    "pairwise_result_tactile['p-corrected'] = corrected_p_values\n",
    "print(new_alpha)\n",
    "print(reject)\n",
    "print(pairwise_result_tactile)\n",
    "\n",
    "p_values = pairwise_result_visual['p-unc'].values\n",
    "reject, corrected_p_values, _, new_alpha = smm.multipletests(p_values, alpha=alpha, method='bonferroni')\n",
    "\n",
    "pairwise_result_visual['p-corrected'] = corrected_p_values\n",
    "print(new_alpha)\n",
    "print(reject)\n",
    "print(pairwise_result_visual)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 93,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-------Tactile condition Encoding Channels Results------\n",
      "type\n",
      "areas                 11.361111\n",
      "curvatures            18.138889\n",
      "lines                  9.569444\n",
      "position_aligned      12.708333\n",
      "position_unaligned    10.458333\n",
      "textures              14.777778\n",
      "Name: abs_error, dtype: float64\n",
      "-------Visual condition Encoding Channels Results------\n",
      "type\n",
      "areas                 10.736111\n",
      "curvatures            16.597222\n",
      "lines                  7.041667\n",
      "position_aligned       6.125000\n",
      "position_unaligned     6.708333\n",
      "textures              14.791667\n",
      "Name: abs_error, dtype: float64\n"
     ]
    }
   ],
   "source": [
    "# to better explore H3, we also perform descriptive analysis to inspect MAE of each encoding channel type\n",
    "\n",
    "# here is a function that displays mean abs_err for each encoding channel type\n",
    "def mean_abs_error_by_type(df):\n",
    "    mean_abs_error = df.groupby('type')['abs_error'].mean()\n",
    "    print(mean_abs_error)\n",
    "\n",
    "print('-------Tactile condition Encoding Channels Results------')\n",
    "mean_abs_error_by_type(tactile_df)\n",
    "print('-------Visual condition Encoding Channels Results------')\n",
    "mean_abs_error_by_type(visual_df)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 94,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>participant_id</th>\n",
       "      <th>self_performance_tactile</th>\n",
       "      <th>cog1_tactile</th>\n",
       "      <th>cog2_tactile</th>\n",
       "      <th>self_performance_visual</th>\n",
       "      <th>cog1_visual</th>\n",
       "      <th>cog2_visual</th>\n",
       "      <th>self_performance_tabular</th>\n",
       "      <th>cog1_tabular</th>\n",
       "      <th>cog2_tabular</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>P1</td>\n",
       "      <td>4</td>\n",
       "      <td>2</td>\n",
       "      <td>3</td>\n",
       "      <td>6</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>5</td>\n",
       "      <td>6</td>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>P2</td>\n",
       "      <td>4</td>\n",
       "      <td>5</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>9</td>\n",
       "      <td>2</td>\n",
       "      <td>5</td>\n",
       "      <td>5</td>\n",
       "      <td>6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>P3</td>\n",
       "      <td>2</td>\n",
       "      <td>4</td>\n",
       "      <td>3</td>\n",
       "      <td>4</td>\n",
       "      <td>5</td>\n",
       "      <td>5</td>\n",
       "      <td>5</td>\n",
       "      <td>7</td>\n",
       "      <td>7</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>P4</td>\n",
       "      <td>3</td>\n",
       "      <td>8</td>\n",
       "      <td>5</td>\n",
       "      <td>5</td>\n",
       "      <td>6</td>\n",
       "      <td>3</td>\n",
       "      <td>6</td>\n",
       "      <td>4</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>P5</td>\n",
       "      <td>4</td>\n",
       "      <td>6</td>\n",
       "      <td>2</td>\n",
       "      <td>4</td>\n",
       "      <td>5</td>\n",
       "      <td>3</td>\n",
       "      <td>2</td>\n",
       "      <td>7</td>\n",
       "      <td>7</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>P6</td>\n",
       "      <td>3</td>\n",
       "      <td>6</td>\n",
       "      <td>4</td>\n",
       "      <td>4</td>\n",
       "      <td>6</td>\n",
       "      <td>5</td>\n",
       "      <td>4</td>\n",
       "      <td>6</td>\n",
       "      <td>6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>P7</td>\n",
       "      <td>4</td>\n",
       "      <td>10</td>\n",
       "      <td>9</td>\n",
       "      <td>5</td>\n",
       "      <td>8</td>\n",
       "      <td>7</td>\n",
       "      <td>5</td>\n",
       "      <td>7</td>\n",
       "      <td>6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>P8</td>\n",
       "      <td>3</td>\n",
       "      <td>6</td>\n",
       "      <td>3</td>\n",
       "      <td>6</td>\n",
       "      <td>4</td>\n",
       "      <td>4</td>\n",
       "      <td>5</td>\n",
       "      <td>6</td>\n",
       "      <td>7</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>P9</td>\n",
       "      <td>4</td>\n",
       "      <td>5</td>\n",
       "      <td>5</td>\n",
       "      <td>5</td>\n",
       "      <td>5</td>\n",
       "      <td>5</td>\n",
       "      <td>5</td>\n",
       "      <td>3</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>P10</td>\n",
       "      <td>3</td>\n",
       "      <td>8</td>\n",
       "      <td>4</td>\n",
       "      <td>4</td>\n",
       "      <td>5</td>\n",
       "      <td>3</td>\n",
       "      <td>2</td>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>P11</td>\n",
       "      <td>2</td>\n",
       "      <td>10</td>\n",
       "      <td>4</td>\n",
       "      <td>4</td>\n",
       "      <td>9</td>\n",
       "      <td>4</td>\n",
       "      <td>6</td>\n",
       "      <td>3</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>P12</td>\n",
       "      <td>3</td>\n",
       "      <td>8</td>\n",
       "      <td>8</td>\n",
       "      <td>5</td>\n",
       "      <td>2</td>\n",
       "      <td>3</td>\n",
       "      <td>6</td>\n",
       "      <td>8</td>\n",
       "      <td>8</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   participant_id  self_performance_tactile  cog1_tactile  cog2_tactile  \\\n",
       "0              P1                         4             2             3   \n",
       "1              P2                         4             5             2   \n",
       "2              P3                         2             4             3   \n",
       "3              P4                         3             8             5   \n",
       "4              P5                         4             6             2   \n",
       "5              P6                         3             6             4   \n",
       "6              P7                         4            10             9   \n",
       "7              P8                         3             6             3   \n",
       "8              P9                         4             5             5   \n",
       "9             P10                         3             8             4   \n",
       "10            P11                         2            10             4   \n",
       "11            P12                         3             8             8   \n",
       "\n",
       "    self_performance_visual  cog1_visual  cog2_visual  \\\n",
       "0                         6            2            1   \n",
       "1                         2            9            2   \n",
       "2                         4            5            5   \n",
       "3                         5            6            3   \n",
       "4                         4            5            3   \n",
       "5                         4            6            5   \n",
       "6                         5            8            7   \n",
       "7                         6            4            4   \n",
       "8                         5            5            5   \n",
       "9                         4            5            3   \n",
       "10                        4            9            4   \n",
       "11                        5            2            3   \n",
       "\n",
       "    self_performance_tabular  cog1_tabular  cog2_tabular  \n",
       "0                          5             6             3  \n",
       "1                          5             5             6  \n",
       "2                          5             7             7  \n",
       "3                          6             4             2  \n",
       "4                          2             7             7  \n",
       "5                          4             6             6  \n",
       "6                          5             7             6  \n",
       "7                          5             6             7  \n",
       "8                          5             3             2  \n",
       "9                          2             3             5  \n",
       "10                         6             3             1  \n",
       "11                         6             8             8  "
      ]
     },
     "execution_count": 94,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# H4: The tabular condition will result in the highest cognitive load, \n",
    "# followed by the tactile condition, and lastly, the visual condition. \n",
    "\n",
    "# read in data for likert questions\n",
    "l_df = pd.read_csv('likert_results.csv')\n",
    "\n",
    "# Rename the columns\n",
    "new_column_names = {\n",
    "    '1=leastaccuracy 7=highestaccuracy - Tactile': 'self_performance_tactile',\n",
    "    '1=extremelyeasy 10=extremelydemanding - Tactile': 'cog1_tactile',\n",
    "    '1=extremelyrelaxed 10=extremelystressed - Tactile': 'cog2_tactile',\n",
    "    '1=leastaccuracy 7=highestaccuracy - Visual': 'self_performance_visual',\n",
    "    '1=extremelyeasy 10=extremelydemanding - Visual': 'cog1_visual',\n",
    "    '1=extremelyrelaxed 10=extremelystressed - Visual': 'cog2_visual',\n",
    "    '1=leastaccuracy 7=highestaccuracy - Tabular': 'self_performance_tabular',\n",
    "    '1=extremelyeasy 10=extremelydemanding - Tabular': 'cog1_tabular',\n",
    "    '1=extremelyrelaxed 10=extremelystressed - Tabular': 'cog2_tabular'\n",
    "}\n",
    "\n",
    "l_df.rename(columns=new_column_names, inplace=True)\n",
    "l_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 95,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Skewness of self_performance_tactile: -0.4156921938165305\n",
      "Skewness of cog1_tactile: -0.12469593727770993\n",
      "Skewness of cog2_tactile: 1.0775269545164956\n",
      "Skewness of self_performance_visual: -0.6651477158057466\n",
      "Skewness of cog1_visual: 0.09172629494271808\n",
      "Skewness of cog2_visual: 0.2855013409527254\n",
      "Skewness of self_performance_tabular: -1.1389043647113861\n",
      "Skewness of cog1_tabular: -0.26047265350325466\n",
      "Skewness of cog2_tabular: -0.510899626526005\n"
     ]
    }
   ],
   "source": [
    "import scipy.stats\n",
    "\n",
    "# For H3-5, we first check the skewness of the responses\n",
    "\n",
    "def check_skewness(df, columns):\n",
    "    for col in columns:\n",
    "        skewness = scipy.stats.skew(df[col])\n",
    "        print(f\"Skewness of {col}: {skewness}\")\n",
    "\n",
    "columns_to_check = [\n",
    "    'self_performance_tactile', 'cog1_tactile', 'cog2_tactile',\n",
    "    'self_performance_visual', 'cog1_visual', 'cog2_visual',\n",
    "    'self_performance_tabular', 'cog1_tabular', 'cog2_tabular'\n",
    "]\n",
    "\n",
    "# Use the function to check skewness\n",
    "check_skewness(l_df, columns_to_check)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 153,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "import seaborn as sns\n",
    "\n",
    "def plot_violin(data):\n",
    "    # Melt the dataframe to long format and calculate cog_mean\n",
    "    melted_df = data.melt(id_vars=['participant_id'], value_vars=['self_performance_tactile', 'self_performance_visual', 'self_performance_tabular'], var_name='condition', value_name='self_performance')\n",
    "    cog_mean = melted_df.groupby('condition')['self_performance'].mean().values\n",
    "    \n",
    "    # Plot the violin using Seaborn\n",
    "    sns.set(style='white')\n",
    "    ax = sns.violinplot(x='self_performance', y='condition', data=melted_df, inner='sticks', palette=colors, linewidth=0.2)\n",
    "    ax.set_yticklabels(['Tactile', 'Visual', 'Tabular'])\n",
    "    \n",
    "    # Set the x-axis label\n",
    "    plt.xlabel('self')\n",
    "    plt.xlim(1,7)\n",
    "    \n",
    "    \n",
    "    # Show the plot\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# Example usage\n",
    "plot_violin(l_df)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 154,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "\n",
    "\n",
    "# calculate the mean of cog1 + cog2 for all three conditions\n",
    "l_df['cog_mean_tactile'] = (l_df['cog1_tactile'] + l_df['cog2_tactile']) / 2\n",
    "l_df['cog_mean_visual'] = (l_df['cog1_visual'] + l_df['cog2_visual']) / 2\n",
    "l_df['cog_mean_tabular'] = (l_df['cog1_tabular'] + l_df['cog2_tabular']) / 2\n",
    "\n",
    "colors = ['#f5cac3', '#84a59d', '#f28482']\n",
    "\n",
    "def plot_cog_mean_violin(data):\n",
    "    # Melt the dataframe to long format and calculate cog_mean\n",
    "    melted_df = data.melt(id_vars=['participant_id'], value_vars=['cog_mean_tactile', 'cog_mean_visual', 'cog_mean_tabular'], var_name='condition', value_name='cog_mean')\n",
    "    cog_mean = melted_df.groupby('condition')['cog_mean'].mean().values\n",
    "    \n",
    "    # Plot the violin using Seaborn\n",
    "    sns.set(style='white')\n",
    "    ax = sns.violinplot(x='cog_mean', y='condition', data=melted_df, inner='stick', palette=colors, linewidth=0.2)\n",
    "    ax.set_yticklabels(['Tactile', 'Visual', 'Tabular'])\n",
    "    \n",
    "    # # Add the mean as a vertical line\n",
    "    # for i, mean in enumerate(cog_mean):\n",
    "    #     plt.axvline(mean, color=colors[i], linestyle='--', linewidth=2)\n",
    "    \n",
    "    # Set the x-axis label\n",
    "    plt.xlabel('cog mean')\n",
    "    plt.xlim(1,10)\n",
    "    \n",
    "    # Remove the borders\n",
    "    sns.despine(left=True)\n",
    "    \n",
    "    # Show the plot\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "plot_cog_mean_violin(l_df)\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> vis_tactile_vis23_supplemental-main/Data_Analysis/IEEE_VIS_2023_Data_Analysis_post_review_.R <==
# First import perception_tasks.csv as "pt"
# Initially we have 864 values in total. 432 for each conditions. 
# library used: dplyr, ggplot2 
summary(pt)
str(pt)

# Now performing data cleaning for H2 and H3
# The idea is to exclude data points beyond 3 sd but within each condition and each type respectively
clean_pt_H3 <- pt %>%
  group_by(condition, type) %>%
  mutate(mean_error= mean(raw_error),
         sd_value = sd(raw_error),
         excluded_count = sum(abs(raw_error-mean_error) > 3 * sd_value)) %>%
  filter(abs(raw_error - mean_error) <= 3 * sd_value) %>%
  ungroup() %>%
  select(-mean_error, -sd_value)

clean_pt_H3 <- clean_pt_H3 %>%
  mutate(abs_error = abs(raw_error))

# Group by 'condition' and 'type', and calculate the number of data points for each combination
count_data_points <- clean_pt_H3 %>%
  group_by(condition, type) %>%
  summarise(data_points = n()) %>%
  ungroup()
print(count_data_points)

# calculate the mean absolute error for the two conditions
condition_stats <- clean_pt_H3 %>%
  group_by(condition) %>%
  summarise(
    mean_abs_error = sprintf("%.2f", mean(abs(abs_error))),
    data_range = sprintf("%.2f%% to %.2f%%", min(abs_error), max(abs_error)),
    std_dev = sprintf("%.2f", sd(abs_error))
  ) %>%
  ungroup()
print(condition_stats)


# Calculate MAE for each combination of condition and encoding type
# Group by 'condition' and 'type', and calculate the mean absolute error for each combination
mean_abs_error <- clean_pt_H3 %>%
  group_by(condition, type) %>%
  summarise(
    mean_abs_error = sprintf("%.2f", mean(abs(abs_error))),
    range = sprintf("%.2f", max(abs_error) - min(abs_error)),
    std_dev = sprintf("%.2f", sd(abs_error))
  ) %>%
  ungroup()
print(mean_abs_error)

# Plot the visualization for encoding channel ranking using cleaned data
point_colors <- c("#1f78b4", "#33a02c", "#e31a1c", "#ff7f00", "#6a3d9a", "#a6cee3")  
line_colors <- c("#a6cee3", "#b2df8a", "#fb9a99", "#fdbf6f", "#cab2d6", "#1f78b4")  

# This plot visualizes the mean absolute error (MAE) over different true percentage values, categorized by encoding types and conditions.
# The scatter points represent the calculated MAE, grouped by 'type', and are color-coded by encoding type.
# The two facets display tactile and visual condition separately, and a second-degree polynomial regression line is fitted for each encoding type.

clean_pt_H3$type <- factor(clean_pt_H3$type, levels = ranking)

clean_pt_H3 %>%
  group_by(truePercent, type, condition) %>%
  summarise(mean_abs_error = mean(raw_error)) %>%
  ggplot(aes(truePercent, mean_abs_error, color = type, fill = type)) +
  facet_wrap(~condition) +
  geom_point(position = position_dodge(width = .5), size = 3, aes(color = type)) +  
  geom_smooth(aes(group = type), method = "lm", formula = y ~ poly(x, degree = 3), se = FALSE, linewidth = 1.5) +
  
  # Set the color scale for points and lines
  scale_color_manual(values = point_colors) +
  scale_fill_manual(values = line_colors) +
  
  # Add a horizontal line at y = 0
  geom_hline(yintercept = 0, linetype = "dashed", color = "red") +
  
  labs(x = "True Percent", y = "Raw Error",
       title = "Mean Raw Error over True Percent",
       subtitle = "Polynomial fit for each type", color = "Encoding", fill = "Encoding") +
  theme(panel.grid = element_blank(),
        panel.background = element_rect(fill = "white"),
        panel.border = element_rect(color = "black", fill = NA),
        strip.background = element_blank())

# Now performing ALigned Rank Transform for H3 
# first divide the cleaned dataset by condition
clean_tac_H3 <- clean_pt_H3 %>%
  filter(condition == "Tactile")
clean_vis_H3 <- clean_pt_H3 %>%
  filter(condition == "Visual")

# Now applying ART and RMANOVA to tactile
m_tac_H3 <- art(abs_error ~ type + Error(participant_id), data=clean_tac_H3)
summary(m_tac_H3)
anova(m_tac_H3)

# Now applying ART and RMANOVA to Visual
m_vis_H3 <- art(abs_error ~ type + Error(participant_id), data=clean_vis_H3)
summary(m_vis_H3)
anova(m_vis_H3)

# Performing ART, RMANOVA, and contrast tests on cleaned data for H3 
m_h3 <- art(abs_error ~ condition * type + Error(participant_id), data=clean_pt_H3)
anova(m_h3)
art.con(m_h3, ~condition, adjust = "holm")
art.con(m_h3, ~type, adjust = "holm")
art.con(m_h3, ~condition*type, adjust = "holm")

# Plotting Figure 4 
clean_pt_H3_summary <- clean_pt_H3 %>%
  group_by(condition, type) %>%
  summarise(mean_abs_error = mean(abs_error, na.rm = TRUE))

# Define encoding ranking from Cleveland & McGill's Study
ranking <- c("Position aligned", "Position non-aligned", "Length", "Area", "Curvature", "Shading")
clean_pt_H3_summary$type <- factor(clean_pt_H3_summary$type, levels = ranking)

ggplot(clean_pt_H3_summary, aes(x = condition, y = mean_abs_error, color = type, group = type)) +
  geom_point(size = 4) +
  geom_line() +
  labs(title = 'Graphical Perceptual Hierarchy',
       subtitle = 'Mean Absolute Error Across Perceptual Condition',
       x = 'Condition', 
       y = 'Mean Absolute Error', 
       color = 'Encoding Type') +
  scale_color_manual(values = point_colors) +
  scale_y_continuous(breaks = function(x) {
    breaks <- pretty_breaks(n = 5)(x) # Calculate 'pretty' breaks, adjust n for more/less breaks as needed
    breaks[breaks == floor(breaks)]   # Keep only whole numbers
  }) +
  theme_minimal()


==> vis_tactile_vis23_supplemental-main/Data_Analysis/LikertAnalysis.R <==
# first import likert_results.csv as 'lr' 
lr <- likert_results

# rename columns and concatenate the data
colnames(lr)[colnames(lr) == 'X1.leastaccuracy.7.highestaccuracy...Tactile'] <- 'accuracy - Tactile'
colnames(lr)[colnames(lr) == 'X1.extremelyeasy.10.extremelydemanding...Tactile'] <- 'demand - Tactile'
colnames(lr)[colnames(lr) == 'X1.extremelyrelaxed.10.extremelystressed...Tactile'] <- 'frustration - Tactile'
colnames(lr)[colnames(lr) == 'X1.leastaccuracy.7.highestaccuracy...Visual'] <- 'accuracy - Visual'
colnames(lr)[colnames(lr) == 'X1.extremelyeasy.10.extremelydemanding...Visual'] <- 'demand - Visual'
colnames(lr)[colnames(lr) == 'X1.extremelyrelaxed.10.extremelystressed...Visual'] <- 'frustration - Visual'
colnames(lr)[colnames(lr) == 'X1.leastaccuracy.7.highestaccuracy...Tabular'] <- 'accuracy - Tabular'
colnames(lr)[colnames(lr) == 'X1.extremelyeasy.10.extremelydemanding...Tabular'] <- 'demand - Tabular'
colnames(lr)[colnames(lr) == 'X1.extremelyrelaxed.10.extremelystressed...Tabular'] <- 'frustration - Tabular'


# reshape the columns from the current name
# New column "condition" has "tactile", "tabular", and "visual"
lr <- lr %>%
  gather(variable, value, -participant_id) %>%
  separate(variable, into = c("measure", "condition"), sep = " - ") %>%
  spread(measure, value)

# Now performing Wilcoxon signed-rank test to compare visual and tactile
# Split data based on condition
tactile_lr <- lr[lr$condition == "Tactile",]
visual_lr <- lr[lr$condition == "Visual",]

# Perform the Wilcoxon signed-rank test 
result_demand <- wilcox.test(tactile_lr$demand, visual_lr$demand, paired=TRUE)
print(result_demand)

result_accuracy <- wilcox.test(tactile_lr$accuracy, visual_lr$accuracy, paired=TRUE)
print(result_accuracy)

result_frus <- wilcox.test(tactile_lr$frustration, visual_lr$frustration, paired=TRUE)
print(result_frus)

# get descriptive stats for "demand" "accuracy" and "frustration" respectively 
# Compute mean values for accuracy, demand, and frustration within each condition
summary_stats <- function(x) {
  c(mean = mean(x), 
    sd = sd(x),
    min = min(x),
    max = max(x))
}

mean_accuracy <- aggregate(lr$accuracy ~ lr$condition, FUN=summary_stats)
mean_demand <- aggregate(lr$demand ~ lr$condition, FUN=summary_stats)
mean_frustration <- aggregate(lr$frustration ~ lr$condition, FUN=summary_stats)

# Print the results
print(mean_accuracy)
print(mean_demand)
print(mean_frustration)


==> vis_tactile_vis23_supplemental-main/Data_Analysis/tabularAnalysis.R <==
# import tabular_data.csv as td
str(td)
summary(td)

# H1: Number of wrong forced-choice responses
wrong_count <- sum(!is.na(td$FCWrong))
print(wrong_count) # count = 0

# H2 & H3 Mean Absolute Error of the tabular condition
# qualitative stats including SD and range 

# Calculate mean
mean_value <- mean(td$abs_diff, na.rm = TRUE)

# Calculate standard deviation (sd)
sd_value <- sd(td$abs_diff, na.rm = TRUE)

# Calculate range (min to max)
range_min <- min(td$abs_diff, na.rm = TRUE)
range_max <- max(td$abs_diff, na.rm = TRUE)

# Print the results
print(paste("Mean:", mean_value))
print(paste("Standard Deviation (sd):", sd_value))
print(paste("Range (min to max):", range_min, "to", range_max))

# H4 and H5 likert responses analysis
# first import likert_results.csv as 'lr' 
lr <- likert_results
lr <- lr[, -c(2:7)]

# rename columns and concatenate the data
colnames(lr)[colnames(lr) == 'X1.leastaccuracy.7.highestaccuracy...Tabular'] <- 'accuracy - Tabular'
colnames(lr)[colnames(lr) == 'X1.extremelyeasy.10.extremelydemanding...Tabular'] <- 'demand - Tabular'
colnames(lr)[colnames(lr) == 'X1.extremelyrelaxed.10.extremelystressed...Tabular'] <- 'frustration - Tabular'


# reshape the columns from the current name
# New column "condition" has "tactile", "tabular", and "visual"
lr <- lr %>%
  gather(variable, value, -participant_id) %>%
  separate(variable, into = c("measure", "condition"), sep = " - ") %>%
  spread(measure, value)

# get descriptive stats for "demand" "accuracy" and "frustration" respectively 
# Compute mean values for accuracy, demand, and frustration for tabular condition
summary_stats <- function(x) {
  c(mean = mean(x), 
    sd = sd(x),
    min = min(x),
    max = max(x))
}

mean_accuracy <- aggregate(lr$accuracy ~ lr$condition, FUN=summary_stats)
mean_demand <- aggregate(lr$demand ~ lr$condition, FUN=summary_stats)
mean_frustration <- aggregate(lr$frustration ~ lr$condition, FUN=summary_stats)

# Print the results
print(mean_accuracy)
print(mean_demand)
print(mean_frustration)


==> vis_tactile_vis23_supplemental-main/Stimuli/area/areas.py <==
import svgwrite
import math
import random
from svgwrite import cm, mm

RATIOS = [0.25, 0.35, 0.45, 0.55, 0.65, 0.75]
BASE_RADIUS = 2.8


def areas(name, ratio, index):
    # draw canvas
    img = svgwrite.Drawing(filename=name, size = (12*cm, 6*cm))

    # define centers and radii 
    circle_a_center = (3, 3)
    circle_b_center = (9, 3)
    circle_a_radius = BASE_RADIUS
    circle_b_radius = circle_a_radius*math.sqrt(ratio)

    pattern = img.pattern(id='pattern', patternUnits='userSpaceOnUse',
                                        size=(10,10), patternTransform="rotate(45 0 0)")
    pattern.add(img.line(start=(0, 0), end=(0, 10), stroke='black', stroke_width=3))


    # 50% chance to swap the position of line a and line b
    coin_flip = random.randint(0, 1)
    if (coin_flip == 0):
        tmp_c = circle_a_center
        circle_a_center = circle_b_center
        circle_b_center = tmp_c 

    # draw circles
    circle_a = img.circle(center = (circle_a_center[0] * cm, circle_a_center[1] * cm), r=circle_a_radius * cm, stroke='black', stroke_width=3, fill='url(#pattern)')
    circle_b = img.circle(center = (circle_b_center[0] * cm, circle_b_center[1] * cm), r=circle_b_radius * cm, stroke='black', stroke_width=3, fill='url(#pattern)')

    # add markers
    # marker_a = img.text('A', insert=(5.8 * 37.6, 5.8 * 37.6))
    # marker_b = img.text('B', insert=(11.8 * 37.6, 5.8 * 37.6))

    # add labels 
    img.add(img.text('A'+str(index), insert=(0.1*cm, 0.5*cm), fill='lightgray'))

    img.add(pattern)
    img.add(circle_a)
    img.add(circle_b)
    # img.add(marker_a)
    # img.add(marker_b)
    img.save()
    

if __name__ == '__main__':
    index = 0

    for ratio in RATIOS:
        areas(('areas_' + str(index) + '.svg'), ratio, index)
        index += 1

    # areas("instruction.svg", 0.5, 0)

   
       
       
       

==> vis_tactile_vis23_supplemental-main/Stimuli/curvature/curvatures.py <==
import svgwrite
import math
import random
from math import sin, cos
from svgwrite import cm, mm

RATIOS = [0.25, 0.35, 0.45, 0.55, 0.65, 0.75]
BASE_CURVE = 1


def curves(name, ratio, index):
    # draw canvas
    img = svgwrite.Drawing(filename=name, size = (12*cm, 6*cm))

    curve1 = BASE_CURVE
    curve2 = BASE_CURVE * ratio

    coin_flip = random.randint(0, 1)
    if coin_flip == 0:
        tmp = curve1
        curve1 = curve2
        curve2 = tmp

    # calculate points for the base curve
    b_start, b_end = (1.5*37.6, 3*37.6), (4.5*37.6, 3*37.6)
    b_cx1, b_cy1, b_cx2, b_cy2 = calculate_control(b_start, b_end, curve1)

    # calculate for test curve
    t_start, t_end = (7.5*37.6, 3*37.6), (10.5*37.6, 3*37.6)
    t_cx1, t_cy1, t_cx2, t_cy2 = calculate_control(t_start, t_end, curve2)

    base_curve = img.path(d=f"M {b_start[0]},{b_start[1]} C {b_cx1},{b_cy1} {b_cx2},{b_cy2} {b_end[0]},{b_end[1]}", stroke='black', stroke_width=3, fill='none')
    test_curve = img.path(d=f"M {t_start[0]},{t_start[1]} C {t_cx1},{t_cy1} {t_cx2},{t_cy2} {t_end[0]},{t_end[1]}", stroke='black', stroke_width=3, fill='none')

    # random rotation
    rotate_angle_a = random.randint(-90, 90)
    rotate_angle_b = random.randint(-90, 90)

    base_curve.rotate(rotate_angle_a, center=(3*37.6, 3*37.6))
    test_curve.rotate(rotate_angle_b, center=(9*37.6, 3*37.6))

    # add markers
    # marker_a = img.text('A', insert=(5.8 * 37.6, 5.8 * 37.6))
    # marker_b = img.text('B', insert=(11.8 * 37.6, 5.8 * 37.6))

    # add labels 
    img.add(img.text('C'+str(index), insert=(0.1*cm, 0.5*cm), fill='lightgray'))
    

    # img.add(marker_a)
    # img.add(marker_b)
    img.add(base_curve)
    img.add(test_curve)
    
    img.save()


def calculate_control(start, end, curvature):
    cx1 = start[0] + (end[0] - start[0]) / 2.0 - (end[1] - start[1]) * curvature
    cy1 = start[1] + (end[1] - start[1]) / 2.0 - (end[0] - start[0]) * curvature
    cx2 = end[0] - (end[0] - start[0]) / 2.0 - (end[1] - start[1]) * curvature
    cy2 = end[1] - (end[1] - start[1]) / 2.0 - (end[0] - start[0]) * curvature

    return cx1, cy1, cx2, cy2


if __name__ == '__main__':
    index = 0

    for ratio in RATIOS:
        curves(('curvatures_' + str(index) + '.svg'), ratio, index)
        index += 1
    # curves("instruction.svg", 0.5, 0)

==> vis_tactile_vis23_supplemental-main/Stimuli/length/length.py <==
import svgwrite
import random
from svgwrite import cm, mm


MAX_LENGTH = 6
BASE_LENGTH = 4.4
RATIOS = [0.25, 0.35, 0.45, 0.55, 0.65, 0.75]

def length (name, ratio, index):
    # create canvas
    img = svgwrite.Drawing(filename=name, size = (12*cm, 6*cm))

    length_a = BASE_LENGTH
    length_b = BASE_LENGTH * ratio

    # 50% chance to swap the position of line a and line b
    coin_flip = random.randint(0, 1)
    if (coin_flip == 0):
        tmp = length_b
        length_b = length_a
        length_a = tmp

    # define loc for length
    line_a_start, line_a_end = line_coordinates(length_a, (3, 3))
    line_b_start, line_b_end = line_coordinates(length_b, (9, 3))
    line_a_center = (3,3)
    line_b_center = (9,3)



    # draw and rotate line a
    line_a = img.line(start=(line_a_start[0]*cm, line_a_start[1]*cm), end=(line_a_end[0]*cm,line_a_end[1]*cm), stroke='black', stroke_width=4)
    rotate_angle_a = random.randint(-90, 90)

    # draw and rotate line b
    line_b = img.line(start=(line_b_start[0]*cm, line_b_start[1]*cm), end=(line_b_end[0]*cm,line_b_end[1]*cm), stroke='black', stroke_width=4)
    rotate_angle_b = random.randint(-90, 90)
    
    # add markers
    # marker_a = img.text('A', insert=(5.8 * 37.6, 5.8 * 37.6))
    # marker_b = img.text('B', insert=(11.8 * 37.6, 5.8 * 37.6))

    # add labels 
    img.add(img.text('L'+str(index), insert=(0.1*cm, 0.5*cm), fill='lightgray'))

    img.add(line_a)
    img.add(line_b)
    # img.add(marker_a)
    # img.add(marker_b)
    img.save()

# length and center in the unit of cm
def line_coordinates(length, center):
    half = length / 2.0
    start = (center[0], center[1] - half)
    end = (center[0], center[1] + half)
    return start, end



if __name__ == '__main__':
    
    index = 0

    for ratio in RATIOS:
        length(('length_' + str(index) + '.svg'), ratio, index)
        index += 1

    # length("instruction.svg", 0.5, 0)


==> vis_tactile_vis23_supplemental-main/Stimuli/position_aligned/position_aligned.py <==
import svgwrite
import math
import random
from svgwrite import cm, mm

RATIOS = [0.25, 0.35, 0.45, 0.55, 0.65, 0.75]
START_A = 3.5
START_B = 6.5


def positions(name, ratio, index):
    random_offset_a = random.uniform(0,2)

    # draw canvas
    img = svgwrite.Drawing(filename=name, size = (12*cm, 6*cm))
    
    # create the rectangles as the axes 
    img.add(img.rect(insert=(3 * cm, random_offset_a * cm), size = (6 *cm, 3*cm), fill="white", stroke="black", stroke_width=3))

    # genrate random numbers and scaled them to the correct values
    num1 = 80
    num2 = num1 * ratio

    coin_flip = random.randint(0, 1) 

    if coin_flip == 0:
        tmp = num1
        num1 = num2
        num2 = tmp

    scaled_a = 3.0 - (num1 * 3.0 / 100)
    scaled_b = 3.0 - (num2 * 3.0 / 100)

    # add the points 
    img.add(img.circle(center=(START_A * cm, (scaled_a + random_offset_a) *cm), r=0.1*cm,fill="black"))
    img.add(img.circle(center=(START_B* cm, (scaled_b + random_offset_a) *cm), r=0.1*cm,fill="black"))

    # add markers
    # img.add(img.text('A', insert=(3.5 * 37.6, (4 + random_offset_a) * 37.6)))
    # img.add(img.text('B', insert=(6.5 * 37.6, (4 + random_offset_a) * 37.6)))

    # add labels 
    img.add(img.text("PA"+str(index), insert=(0.1*cm, 0.5*cm), fill='lightgray'))

    img.save()




if __name__ == '__main__':
    index = 0

    for ratio in RATIOS:
        positions(('position_aligned_' + str(index) + '.svg'), ratio, index)
        index += 1

    # positions('instruction.svg', 0.5, 0)

==> vis_tactile_vis23_supplemental-main/Stimuli/position_unaligned/position_unaligned.py <==
import svgwrite
import math
import random
from math import sin, cos
from svgwrite import cm, mm


RATIOS = [0.25, 0.35, 0.45, 0.55, 0.65, 0.75]
START_A = 2.0
START_B = 8.0



def positions(name, ratio, index):
    random_offset_a = random.uniform(0,2)
    random_offset_b = random.uniform(0,2)

    # draw canvas
    img = svgwrite.Drawing(filename=name, size = (12*cm, 6*cm))

    # create the rectangles as the axes 
    img.add(img.rect(insert=(1.5 * cm, random_offset_a * cm), size = (3 *cm, 3*cm), fill="white", stroke="black", stroke_width=3))
    img.add(img.rect(insert=(7.5 * cm, random_offset_b * cm), size = (3 *cm, 3*cm), fill="white", stroke="black", stroke_width=3))

    # genrate random numbers and scaled them to the correct values
    num1 = 80
    num2 = num1 * ratio

    coin_flip = random.randint(0, 1) 

    if coin_flip == 0:
        tmp = num1
        num1 = num2
        num2 = tmp

    scaled_a = 3.0 - (num1 * 3.0 / 100)
    scaled_b = 3.0 - (num2 * 3.0 / 100)

    # add the points 
    img.add(img.circle(center=(START_A * cm, (scaled_a + random_offset_a) *cm), r=0.1*cm,fill="black"))
    img.add(img.circle(center=(START_B* cm, (scaled_b + random_offset_b) *cm), r=0.1*cm,fill="black"))

    # add markers
    # img.add(img.text('A', insert=(2 * 37.6, (4 + random_offset_a) * 37.6)))
    # img.add(img.text('B', insert=(8 * 37.6, (4 + random_offset_b) * 37.6)))

    # add labels 
    img.add(img.text("PU"+str(index), insert=(0.1*cm, 0.5*cm), fill='lightgray'))


    img.save()

def generate_numbers(x):
    num1 = random.randint(20, 80)
    num2 = int(num1 * x)
    return num1, num2

if __name__ == '__main__':
    index = 0

    for ratio in RATIOS:
        positions(('position_unaligned_' + str(index) + '.svg'), ratio, index)
        index += 1

    # positions("instruction.svg", 0.5, 0)

==> vis_tactile_vis23_supplemental-main/Stimuli/shading/shading.py <==
import svgwrite
import math
import random
from svgwrite import cm, mm

RATIOS = [0.25, 0.35, 0.45, 0.55, 0.65, 0.75]

def shading(name, ratio, index):
    # draw canvas
    img = svgwrite.Drawing(filename=name, size = (12*cm, 6*cm))


    pattern = img.pattern(id='pattern', patternUnits='userSpaceOnUse',
                                        size=(10,10), patternTransform="rotate(45 0 0)")
    pattern.add(img.line(start=(0, 0), end=(0, 10), stroke='black', stroke_width=1))

    pattern_2 = img.pattern(id='pattern-2', patternUnits='userSpaceOnUse',
                                        size=(10,10), patternTransform="rotate(-45 0 0)")
    pattern_2.add(img.line(start=(0, 0), end=(0, 10), stroke='black', stroke_width=1))

    pattern_3 = img.pattern(id='pattern-3', patternUnits='userSpaceOnUse',
                                        size=(10 / ratio,10), patternTransform="rotate(45 0 0)")
    pattern_3.add(img.line(start=(0, 0), end=(0, 10), stroke='black', stroke_width=1))

    pattern_4 = img.pattern(id='pattern-4', patternUnits='userSpaceOnUse',
                                        size=(10 /ratio,10), patternTransform="rotate(-45 0 0)")
    pattern_4.add(img.line(start=(0, 0), end=(0, 10), stroke='black', stroke_width=1))

    coin_flip = random.randint(0,1)
    if coin_flip == 0:
        img.add(pattern)
        img.add(img.rect(insert=(1*cm, 1*cm), size = (4*cm, 4*cm), fill='url(#pattern)', stroke_width=3, stroke='black'))


        img.add(pattern_2)
        img.add(img.rect(insert=(1*cm, 1*cm), size = (4*cm, 4*cm), fill='url(#pattern-2)', stroke_width=3, stroke='black'))


        img.add(pattern_3)
        img.add(img.rect(insert=(7*cm, 1*cm), size = (4*cm, 4*cm), fill='url(#pattern-3)', stroke_width=3, stroke='black'))


        img.add(pattern_4)
        img.add(img.rect(insert=(7*cm, 1*cm), size = (4*cm, 4*cm), fill='url(#pattern-4)', stroke_width=3, stroke='black'))
    else:
        img.add(pattern)
        img.add(img.rect(insert=(1*cm, 1*cm), size = (4*cm, 4*cm), fill='url(#pattern-3)', stroke_width=3, stroke='black'))


        img.add(pattern_2)
        img.add(img.rect(insert=(1*cm, 1*cm), size = (4*cm, 4*cm), fill='url(#pattern-4)', stroke_width=3, stroke='black'))


        img.add(pattern_3)
        img.add(img.rect(insert=(7*cm, 1*cm), size = (4*cm, 4*cm), fill='url(#pattern)', stroke_width=3, stroke='black'))


        img.add(pattern_4)
        img.add(img.rect(insert=(7*cm, 1*cm), size = (4*cm, 4*cm), fill='url(#pattern-2)', stroke_width=3, stroke='black'))


    # add markers
    # img.add(img.text('A', insert=(3 * 37.6, 5.8 * 37.6)))
    # img.add(img.text('B', insert=(9 * 37.6, 5.8 * 37.6)))

    # add labels 
    img.add(img.text('T'+str(index), insert=(0.1*cm, 0.5*cm), fill='lightgray'))

    img.save()


index = 0

for ratio in RATIOS:
    shading(('shading_' + str(index) + '.svg'), ratio, index)
    index += 1

# shading("instruction.svg", 0.5, 0)
